AI-driven Java Performance Testing: Balancing Result Quality with Testing Time

Performance testing aims at uncovering efficiency issues of software systems. In order to be both effective and practical, the design of a performance test must achieve a reasonable trade-off between result quality and testing time. This becomes particularly challenging in Java context, where the software undergoes a warm-up phase of execution, due to just-in-time compilation. During this phase, performance measurements are subject to severe fluctuations, which may adversely affect quality of performance test results. However, these approaches often provide suboptimal estimates of the warm-up phase, resulting in either insufficient or excessive warm-up iterations, which may degrade result quality or increase testing time. There is still a lack of consensus on how to properly address this problem. Here, we propose and study an AI-based framework to dynamically halt warm-up iterations at runtime. Specifically, our framework leverages recent advances in AI for Time Series Classification (TSC) to predict the end of the warm-up phase during test execution. We conduct experiments by training three different TSC models on half a million of measurement segments obtained from JMH microbenchmark executions. We find that our framework significantly improves the accuracy of the warm-up estimates provided by state-of-practice and state-of-the-art methods. This higher estimation accuracy results in a net improvement in either result quality or testing time for up to +35.3% of the microbenchmarks. Our study highlights that integrating AI to dynamically estimate the end of the warm-up phase can enhance the cost-effectiveness of Java performance testing.

==> lst/StringSerializerBenchmark.java <==
package io.protostuff.benchmarks;

import java.io.IOException;
import java.io.UnsupportedEncodingException;
import java.util.concurrent.TimeUnit;

import org.openjdk.jmh.annotations.Benchmark;
import org.openjdk.jmh.annotations.BenchmarkMode;
import org.openjdk.jmh.annotations.Fork;
import org.openjdk.jmh.annotations.Measurement;
import org.openjdk.jmh.annotations.Mode;
import org.openjdk.jmh.annotations.OutputTimeUnit;
import org.openjdk.jmh.annotations.Param;
import org.openjdk.jmh.annotations.Scope;
import org.openjdk.jmh.annotations.Setup;
import org.openjdk.jmh.annotations.State;
import org.openjdk.jmh.annotations.Warmup;
import org.openjdk.jmh.runner.Runner;
import org.openjdk.jmh.runner.RunnerException;
import org.openjdk.jmh.runner.options.Options;
import org.openjdk.jmh.runner.options.OptionsBuilder;

import io.protostuff.LinkedBuffer;
import io.protostuff.StringSerializer;
import io.protostuff.WriteSession;

@Fork(1)
@State(Scope.Thread)
@Warmup(iterations = 5)
@Measurement(iterations = 10)
@BenchmarkMode(Mode.AverageTime)
@OutputTimeUnit(TimeUnit.NANOSECONDS)
public class StringSerializerBenchmark
{
    @Param({ "1", "10", "100", "1000", "10000", "100000" })
    private int stringLength;

    private String s;
    private LinkedBuffer sharedBuffer;
    private WriteSession sharedSession;

    public static void main(String[] args) throws RunnerException
    {
        Options opt = new OptionsBuilder()
                .include(StringSerializerBenchmark.class.getSimpleName())
                .build();
        new Runner(opt).run();
    }

    @Setup
    public void prepare() throws IOException
    {
        sharedBuffer = LinkedBuffer.allocate(512);
        sharedSession = new WriteSession(sharedBuffer);
        StringBuilder sb = new StringBuilder();
        for (int i = 0; i < stringLength; i++)
        {
            sb.append('.');
        }
        s = sb.toString();
    }

    @Benchmark
    public byte[] builtInSerializer() throws UnsupportedEncodingException
    {
        return s.getBytes("UTF-8");
    }

    @Benchmark
    public byte[] bufferedSerializer()
    {
        try
        {
            final WriteSession session = new WriteSession(sharedBuffer);
            StringSerializer.writeUTF8(s, session, sharedBuffer);
            return session.toByteArray();
        }
        finally
        {
            sharedBuffer.clear();
        }
    }

    @Benchmark
    public byte[] bufferedRecycledSerializer()
    {
        final WriteSession session = this.sharedSession;
        try
        {
            StringSerializer.writeUTF8(s, session, session.head);
            return session.toByteArray();
        }
        finally
        {
            session.clear();
        }
    }

}


==> lst/StringSerializerBenchmark_short.java <==
@Warmup(iterations = 5)
@Measurement(iterations = 10)
public class StringSerializerBenchmark
{
    ...
    @Benchmark
    public byte[] builtInSerializer()
    {
        return s.getBytes("UTF-8");
    }
    ...
}

